Inter-detector correlations in LIGO-Virgo strain: an exploratory study and possible astrophysical implications

We investigate inter-detector correlations in public LIGO-Virgo strain around nine O2 and O3 events, using a band-pass-only statistic without waveform-template fitting. The primary sample comprises 27 event-pair measurements, with three complementary measurements for GW191127. Event-window maxima over $|\tau|\leq35$ ms are compared with 200 surrounding off-source maxima. With verified fractional catalog epochs, seven of the 27 primary event-pair measurements, all H1$\times$L1, reach the local finite-background floor $p=1/201$. No individual comparison passes a Holm correction at 5% for this family; the available background limits the attainable tail resolution. Complementary comparisons of simultaneous and time-displaced off-source data show processing-dependent structure, including a local excess near GW200219 that does not recur at comparable size in the additional segments examined. We discuss the possibility that part of the strain classified operationally as noise contains an astrophysical contribution, including an accumulated gravitational-radiation background associated with Bondi radiative processes.

==> anc/README.txt <==
Compact computational products accompanying the article and its integrated Supplemental Material. The sample has 27 primary event-pair comparisons plus 3 complementary comparisons. Unzip produtos_analise_compacto.zip and read analysis/LEIA_PRIMEIRO.md. Codes, tables, selected posterior samples, and trial statistics are included. Filtered signal/noise time-sample arrays and dense interpolated PSD intermediates are omitted from this compact export; the complete original campaign is retained separately by the authors. No external repository or DOI is asserted. Run analysis/codigo/verify_compact.py to check retained hashes, p-values and recovery counts.

